Linear and nonlinear solvers for variational phase-field models of brittle fracture

The variational approach to fracture is effective for simulating the nucleation and propagation of complex crack patterns, but is computationally demanding. The model is a strongly nonlinear non-convex variational inequality that demands the resolution of small length scales. The current standard algorithm for its solution, alternate minimization, is robust but converges slowly and demands the solution of large, ill-conditioned linear subproblems. In this paper, we propose several advances in the numerical solution of this model that improve its computational efficiency. We reformulate alternate minimization as a nonlinear Gauss-Seidel iteration and employ over-relaxation to accelerate its convergence; we compose this accelerated alternate minimization with Newton's method, to further reduce the time to solution; and we formulate efficient preconditioners for the solution of the linear subproblems arising in both alternate minimization and in Newton's method. We investigate the improvements in efficiency on several examples from the literature; the new solver is 5--6$\times$ faster on a majority of the test cases

==> figures/figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24192,        448]
NotebookOptionsPosition[     23828,        430]
NotebookOutlinePosition[     24181,        446]
CellTagsIndexPosition[     24138,        443]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Erfc", "[", 
     RowBox[{"x", "/", "t"}], "]"}], "/.", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.01", ",", ".05", ",", ".1", ",", ".15"}], "}"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Black"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643006030237389*^9, 3.643006258315341*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVinc81I8fgM9ZV1J2XRmZFRkZEff5vEl2RrYIWSWrKRq2SrI3R8454+xK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     "]], LineBox[CompressedData["
1:eJwVVnc01v8ftUIZ7bL3StlE+LxfRqgoe5Vkl5FdVlbIVklkhKzMkr3Xw+Ph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     "]], 
    LineBox[CompressedData["
1:eJwVlnk0FAoDxZkQ2kjmEUovS8lSIWsuyppUZCtUUuFZEo9StiZL9mUqSwpF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     "]], LineBox[CompressedData["
1:eJwVk3k81IsCxVFK2lMyeOFGdWNwSZbUQc8tnjZLqSu3hUrWIluXSVLZIqau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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{None, None}, {None, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{0., 0.2664103617043413}, {0., 0.9999998464790248}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.64300605725467*^9, 3.643006222401534*^9}, 
   3.643006259199655*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"orientation", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6430063809874973`*^9, 3.6430063825996323`*^9}}]
},
WindowSize->{808, 693},
WindowMargins->{{75, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 722, 19, 46, "Input"],
Cell[1305, 43, 22362, 380, 272, "Output"]
}, Open  ]],
Cell[23682, 426, 142, 2, 46, "Input"]
}
]
*)

(* End of internal cache information *)

